Use of Neutrino Scattering Events with Low Hadronic Recoil to Inform Neutrino Flux and Detector Energy Scale

Charged-current neutrino interactions with low hadronic recoil ("low-nu") have a cross-section that is approximately constant versus neutrino energy. These interactions have been used to measure the shape of neutrino fluxes as a function of neutrino energy at accelerator-based neutrino experiments such as CCFR, NuTeV, MINOS and MINERvA. In this paper, we demonstrate that low-nu events can be used to measure parameters of neutrino flux and detector models and that utilization of event distributions over the upstream detector face can discriminate among parameters that affect the neutrino flux model. From fitting a large sample of low-nu events obtained by exposing MINERvA to the NuMI medium-energy beam, we find that the best-fit flux parameters are within their a priori uncertainties, but the energy scale of muons reconstructed in the MINOS detector is shifted by 3.6% (or 1.8 times the a priori uncertainty on that parameter). These fit results are now used in all MINERvA cross-section measurements, and this technique can be applied by other experiments operating at MINERvA energies, such as DUNE.

==> plots/after_revision/lownu_after_fit_together_ver2.C <==
void lownu_after_fit_together_ver2()
{
//=========Macro generated from canvas: canvas/canvas
//=========  (Fri Jun 18 11:45:48 2021) by ROOT version 6.24/00
   TCanvas *canvas = new TCanvas("canvas", "canvas",0,53,750,750);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->Range(-3.535714,-42071.75,30.03571,238406.5);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetLeftMargin(0.15);
   canvas->SetRightMargin(0.15);
   canvas->SetBottomMargin(0.15);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   Double_t xAxis1[14] = {0, 1.5, 3, 4.5, 6, 7.5, 9, 10.5, 12, 13.5, 15, 20, 25, 30}; 
   
   TH1D *tmpMC_copy__1 = new TH1D("tmpMC_copy__1","sample_Lownu_MC_Enu",13, xAxis1);
   tmpMC_copy__1->SetBinContent(1,6.758104);
   tmpMC_copy__1->SetBinContent(2,21115.82);
   tmpMC_copy__1->SetBinContent(3,86901.34);
   tmpMC_copy__1->SetBinContent(4,131128.4);
   tmpMC_copy__1->SetBinContent(5,107488.5);
   tmpMC_copy__1->SetBinContent(6,45637.58);
   tmpMC_copy__1->SetBinContent(7,16465.86);
   tmpMC_copy__1->SetBinContent(8,7072.738);
   tmpMC_copy__1->SetBinContent(9,3943.704);
   tmpMC_copy__1->SetBinContent(10,2719.745);
   tmpMC_copy__1->SetBinContent(11,1536.39);
   tmpMC_copy__1->SetBinContent(12,795.0134);
   tmpMC_copy__1->SetBinContent(13,433.0082);
   tmpMC_copy__1->SetBinContent(14,680.5246);
   tmpMC_copy__1->SetBinError(1,3.269036);
   tmpMC_copy__1->SetBinError(2,1839.459);
   tmpMC_copy__1->SetBinError(3,4265.504);
   tmpMC_copy__1->SetBinError(4,3522.812);
   tmpMC_copy__1->SetBinError(5,3575.781);
   tmpMC_copy__1->SetBinError(6,3569.385);
   tmpMC_copy__1->SetBinError(7,1449.085);
   tmpMC_copy__1->SetBinError(8,519.8232);
   tmpMC_copy__1->SetBinError(9,220.782);
   tmpMC_copy__1->SetBinError(10,166.8834);
   tmpMC_copy__1->SetBinError(11,79.81912);
   tmpMC_copy__1->SetBinError(12,64.71923);
   tmpMC_copy__1->SetBinError(13,48.46515);
   tmpMC_copy__1->SetBinError(14,16.13309);
   tmpMC_copy__1->SetMinimum(0);
   tmpMC_copy__1->SetMaximum(213163.5);
   tmpMC_copy__1->SetEntries(2911.937);
   tmpMC_copy__1->SetDirectory(0);
   tmpMC_copy__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ffcccc");
   tmpMC_copy__1->SetFillColor(ci);
   tmpMC_copy__1->SetLineWidth(2);
   tmpMC_copy__1->SetMarkerStyle(0);
   tmpMC_copy__1->GetXaxis()->SetTitle("Reconstructed Neutrino Energy (GeV)");
   tmpMC_copy__1->GetXaxis()->SetRange(2,12);
   tmpMC_copy__1->GetXaxis()->CenterTitle(true);
   tmpMC_copy__1->GetXaxis()->SetLabelFont(42);
   tmpMC_copy__1->GetXaxis()->SetLabelSize(0.04);
   tmpMC_copy__1->GetXaxis()->SetTitleSize(0.04);
   tmpMC_copy__1->GetXaxis()->SetTitleOffset(1.15);
   tmpMC_copy__1->GetYaxis()->SetTitle("Events/GeV");
   tmpMC_copy__1->GetYaxis()->SetLabelFont(42);
   tmpMC_copy__1->GetYaxis()->SetLabelSize(0.04);
   tmpMC_copy__1->GetYaxis()->SetTitleSize(0.04);
   tmpMC_copy__1->GetYaxis()->SetTitleOffset(1.45);
   tmpMC_copy__1->GetZaxis()->SetLabelFont(42);
   tmpMC_copy__1->GetZaxis()->SetTitleOffset(1);
   tmpMC_copy__1->GetZaxis()->SetTitleFont(42);
   tmpMC_copy__1->Draw("E2");
   Double_t xAxis2[14] = {0, 1.5, 3, 4.5, 6, 7.5, 9, 10.5, 12, 13.5, 15, 20, 25, 30}; 
   
   TH1D *tmpMC__2 = new TH1D("tmpMC__2","sample_Lownu_MC_Enu",13, xAxis2);
   tmpMC__2->SetBinContent(1,6.758104);
   tmpMC__2->SetBinContent(2,21115.82);
   tmpMC__2->SetBinContent(3,86901.34);
   tmpMC__2->SetBinContent(4,131128.4);
   tmpMC__2->SetBinContent(5,107488.5);
   tmpMC__2->SetBinContent(6,45637.58);
   tmpMC__2->SetBinContent(7,16465.86);
   tmpMC__2->SetBinContent(8,7072.738);
   tmpMC__2->SetBinContent(9,3943.704);
   tmpMC__2->SetBinContent(10,2719.745);
   tmpMC__2->SetBinContent(11,1536.39);
   tmpMC__2->SetBinContent(12,795.0134);
   tmpMC__2->SetBinContent(13,433.0082);
   tmpMC__2->SetBinContent(14,680.5246);
   tmpMC__2->SetBinError(1,3.269036);
   tmpMC__2->SetBinError(2,1839.459);
   tmpMC__2->SetBinError(3,4265.504);
   tmpMC__2->SetBinError(4,3522.812);
   tmpMC__2->SetBinError(5,3575.781);
   tmpMC__2->SetBinError(6,3569.385);
   tmpMC__2->SetBinError(7,1449.085);
   tmpMC__2->SetBinError(8,519.8232);
   tmpMC__2->SetBinError(9,220.782);
   tmpMC__2->SetBinError(10,166.8834);
   tmpMC__2->SetBinError(11,79.81912);
   tmpMC__2->SetBinError(12,64.71923);
   tmpMC__2->SetBinError(13,48.46515);
   tmpMC__2->SetBinError(14,16.13309);
   tmpMC__2->SetMinimum(0);
   tmpMC__2->SetMaximum(213163.5);
   tmpMC__2->SetEntries(2911.937);
   tmpMC__2->SetStats(0);
   tmpMC__2->SetLineColor(2);
   tmpMC__2->SetLineWidth(3);
   tmpMC__2->SetMarkerStyle(0);
   tmpMC__2->GetXaxis()->SetTitle("Reconstructed Neutrino Energy (GeV)");
   tmpMC__2->GetXaxis()->SetRange(2,12);
   tmpMC__2->GetXaxis()->CenterTitle(true);
   tmpMC__2->GetXaxis()->SetLabelFont(42);
   tmpMC__2->GetXaxis()->SetLabelSize(0.04);
   tmpMC__2->GetXaxis()->SetTitleSize(0.04);
   tmpMC__2->GetXaxis()->SetTitleOffset(1.15);
   tmpMC__2->GetYaxis()->SetTitle("Events/GeV");
   tmpMC__2->GetYaxis()->SetLabelFont(42);
   tmpMC__2->GetYaxis()->SetLabelSize(0.04);
   tmpMC__2->GetYaxis()->SetTitleSize(0.04);
   tmpMC__2->GetYaxis()->SetTitleOffset(1.45);
   tmpMC__2->GetZaxis()->SetLabelFont(42);
   tmpMC__2->GetZaxis()->SetTitleOffset(1);
   tmpMC__2->GetZaxis()->SetTitleFont(42);
   tmpMC__2->Draw("SAME AXIS");
   Double_t xAxis3[14] = {0, 1.5, 3, 4.5, 6, 7.5, 9, 10.5, 12, 13.5, 15, 20, 25, 30}; 
   
   TH1D *tmpMC_copy__3 = new TH1D("tmpMC_copy__3","sample_Lownu_MC_Enu",13, xAxis3);
   tmpMC_copy__3->SetBinContent(1,6.758104);
   tmpMC_copy__3->SetBinContent(2,21115.82);
   tmpMC_copy__3->SetBinContent(3,86901.34);
   tmpMC_copy__3->SetBinContent(4,131128.4);
   tmpMC_copy__3->SetBinContent(5,107488.5);
   tmpMC_copy__3->SetBinContent(6,45637.58);
   tmpMC_copy__3->SetBinContent(7,16465.86);
   tmpMC_copy__3->SetBinContent(8,7072.738);
   tmpMC_copy__3->SetBinContent(9,3943.704);
   tmpMC_copy__3->SetBinContent(10,2719.745);
   tmpMC_copy__3->SetBinContent(11,1536.39);
   tmpMC_copy__3->SetBinContent(12,795.0134);
   tmpMC_copy__3->SetBinContent(13,433.0082);
   tmpMC_copy__3->SetBinContent(14,680.5246);
   tmpMC_copy__3->SetBinError(1,3.269036);
   tmpMC_copy__3->SetBinError(2,1839.459);
   tmpMC_copy__3->SetBinError(3,4265.504);
   tmpMC_copy__3->SetBinError(4,3522.812);
   tmpMC_copy__3->SetBinError(5,3575.781);
   tmpMC_copy__3->SetBinError(6,3569.385);
   tmpMC_copy__3->SetBinError(7,1449.085);
   tmpMC_copy__3->SetBinError(8,519.8232);
   tmpMC_copy__3->SetBinError(9,220.782);
   tmpMC_copy__3->SetBinError(10,166.8834);
   tmpMC_copy__3->SetBinError(11,79.81912);
   tmpMC_copy__3->SetBinError(12,64.71923);
   tmpMC_copy__3->SetBinError(13,48.46515);
   tmpMC_copy__3->SetBinError(14,16.13309);
   tmpMC_copy__3->SetMinimum(0);
   tmpMC_copy__3->SetMaximum(213163.5);
   tmpMC_copy__3->SetEntries(2911.937);
   tmpMC_copy__3->SetDirectory(0);
   tmpMC_copy__3->SetStats(0);
   tmpMC_copy__3->SetLineColor(2);
   tmpMC_copy__3->SetLineWidth(3);
   tmpMC_copy__3->SetMarkerStyle(0);
   tmpMC_copy__3->GetXaxis()->SetTitle("Reconstructed Neutrino Energy (GeV)");
   tmpMC_copy__3->GetXaxis()->SetRange(2,12);
   tmpMC_copy__3->GetXaxis()->CenterTitle(true);
   tmpMC_copy__3->GetXaxis()->SetLabelFont(42);
   tmpMC_copy__3->GetXaxis()->SetLabelSize(0.04);
   tmpMC_copy__3->GetXaxis()->SetTitleSize(0.04);
   tmpMC_copy__3->GetXaxis()->SetTitleOffset(1.15);
   tmpMC_copy__3->GetYaxis()->SetTitle("Events/GeV");
   tmpMC_copy__3->GetYaxis()->SetLabelFont(42);
   tmpMC_copy__3->GetYaxis()->SetLabelSize(0.04);
   tmpMC_copy__3->GetYaxis()->SetTitleSize(0.04);
   tmpMC_copy__3->GetYaxis()->SetTitleOffset(1.45);
   tmpMC_copy__3->GetZaxis()->SetLabelFont(42);
   tmpMC_copy__3->GetZaxis()->SetTitleOffset(1);
   tmpMC_copy__3->GetZaxis()->SetTitleFont(42);
   tmpMC_copy__3->Draw("SAME HIST");
   Double_t xAxis4[14] = {0, 1.5, 3, 4.5, 6, 7.5, 9, 10.5, 12, 13.5, 15, 20, 25, 30}; 
   
   TH1D *tmp_data_copy__4 = new TH1D("tmp_data_copy__4","sample_Lownu_Data_Enu",13, xAxis4);
   tmp_data_copy__4->SetBinContent(1,2);
   tmp_data_copy__4->SetBinContent(2,20789);
   tmp_data_copy__4->SetBinContent(3,87677);
   tmp_data_copy__4->SetBinContent(4,132987);
   tmp_data_copy__4->SetBinContent(5,105068);
   tmp_data_copy__4->SetBinContent(6,45217);
   tmp_data_copy__4->SetBinContent(7,16332);
   tmp_data_copy__4->SetBinContent(8,7154);
   tmp_data_copy__4->SetBinContent(9,4176);
   tmp_data_copy__4->SetBinContent(10,2828);
   tmp_data_copy__4->SetBinContent(11,1603.2);
   tmp_data_copy__4->SetBinContent(12,801.9);
   tmp_data_copy__4->SetBinContent(13,455.7);
   tmp_data_copy__4->SetBinContent(14,615);
   tmp_data_copy__4->SetBinError(1,1.414214);
   tmp_data_copy__4->SetBinError(2,144.1839);
   tmp_data_copy__4->SetBinError(3,296.103);
   tmp_data_copy__4->SetBinError(4,364.6738);
   tmp_data_copy__4->SetBinError(5,324.1419);
   tmp_data_copy__4->SetBinError(6,212.6429);
   tmp_data_copy__4->SetBinError(7,127.7967);
   tmp_data_copy__4->SetBinError(8,84.58132);
   tmp_data_copy__4->SetBinError(9,64.62198);
   tmp_data_copy__4->SetBinError(10,53.17894);
   tmp_data_copy__4->SetBinError(11,21.9308);
   tmp_data_copy__4->SetBinError(12,15.51032);
   tmp_data_copy__4->SetBinError(13,11.69231);
   tmp_data_copy__4->SetBinError(14,13.58308);
   tmp_data_copy__4->SetEntries(426323.4);
   tmp_data_copy__4->SetDirectory(0);
   tmp_data_copy__4->SetStats(0);
   tmp_data_copy__4->SetMarkerStyle(20);
   tmp_data_copy__4->GetXaxis()->SetTitle("ReconStructed Neutrino Energy (GeV)");
   tmp_data_copy__4->GetXaxis()->SetRange(2,12);
   tmp_data_copy__4->GetXaxis()->CenterTitle(true);
   tmp_data_copy__4->GetXaxis()->SetLabelFont(42);
   tmp_data_copy__4->GetXaxis()->SetTitleOffset(1);
   tmp_data_copy__4->GetXaxis()->SetTitleFont(42);
   tmp_data_copy__4->GetYaxis()->SetTitle("Events/GeV");
   tmp_data_copy__4->GetYaxis()->SetLabelFont(42);
   tmp_data_copy__4->GetYaxis()->SetTitleFont(42);
   tmp_data_copy__4->GetZaxis()->SetLabelFont(42);
   tmp_data_copy__4->GetZaxis()->SetTitleOffset(1);
   tmp_data_copy__4->GetZaxis()->SetTitleFont(42);
   tmp_data_copy__4->Draw("SAME E1 X0");
   
   TLegend *leg = new TLegend(0.18,0.452,0.4,0.548,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(62);
   leg->SetTextSize(0.03);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("tmp_data","Data","lep");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   entry=leg->AddEntry("tmpMC","Simulation","fl");

   ci = TColor::GetColor("#ffcccc");
   entry->SetFillColor(ci);
   entry->SetFillStyle(1001);
   entry->SetLineColor(2);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(62);
   leg->Draw();
   Double_t xAxis5[14] = {0, 1.5, 3, 4.5, 6, 7.5, 9, 10.5, 12, 13.5, 15, 20, 25, 30}; 
   
   TH1D *tmpMC_copy_copy__5 = new TH1D("tmpMC_copy_copy__5","sample_Lownu_MC_Enu",13, xAxis5);
   tmpMC_copy_copy__5->SetBinContent(1,6.758104);
   tmpMC_copy_copy__5->SetBinContent(2,21115.82);
   tmpMC_copy_copy__5->SetBinContent(3,86901.34);
   tmpMC_copy_copy__5->SetBinContent(4,131128.4);
   tmpMC_copy_copy__5->SetBinContent(5,107488.5);
   tmpMC_copy_copy__5->SetBinContent(6,45637.58);
   tmpMC_copy_copy__5->SetBinContent(7,16465.86);
   tmpMC_copy_copy__5->SetBinContent(8,7072.738);
   tmpMC_copy_copy__5->SetBinContent(9,3943.704);
   tmpMC_copy_copy__5->SetBinContent(10,2719.745);
   tmpMC_copy_copy__5->SetBinContent(11,1536.39);
   tmpMC_copy_copy__5->SetBinContent(12,795.0134);
   tmpMC_copy_copy__5->SetBinContent(13,433.0082);
   tmpMC_copy_copy__5->SetBinContent(14,680.5246);
   tmpMC_copy_copy__5->SetBinError(1,3.269036);
   tmpMC_copy_copy__5->SetBinError(2,1839.459);
   tmpMC_copy_copy__5->SetBinError(3,4265.504);
   tmpMC_copy_copy__5->SetBinError(4,3522.812);
   tmpMC_copy_copy__5->SetBinError(5,3575.781);
   tmpMC_copy_copy__5->SetBinError(6,3569.385);
   tmpMC_copy_copy__5->SetBinError(7,1449.085);
   tmpMC_copy_copy__5->SetBinError(8,519.8232);
   tmpMC_copy_copy__5->SetBinError(9,220.782);
   tmpMC_copy_copy__5->SetBinError(10,166.8834);
   tmpMC_copy_copy__5->SetBinError(11,79.81912);
   tmpMC_copy_copy__5->SetBinError(12,64.71923);
   tmpMC_copy_copy__5->SetBinError(13,48.46515);
   tmpMC_copy_copy__5->SetBinError(14,16.13309);
   tmpMC_copy_copy__5->SetMinimum(0);
   tmpMC_copy_copy__5->SetMaximum(213163.5);
   tmpMC_copy_copy__5->SetEntries(2911.937);
   tmpMC_copy_copy__5->SetDirectory(0);
   tmpMC_copy_copy__5->SetStats(0);

   ci = TColor::GetColor("#ffcccc");
   tmpMC_copy_copy__5->SetFillColor(ci);
   tmpMC_copy_copy__5->SetLineWidth(2);
   tmpMC_copy_copy__5->SetMarkerStyle(0);
   tmpMC_copy_copy__5->GetXaxis()->SetTitle("Reconstructed Neutrino Energy (GeV)");
   tmpMC_copy_copy__5->GetXaxis()->SetRange(2,12);
   tmpMC_copy_copy__5->GetXaxis()->CenterTitle(true);
   tmpMC_copy_copy__5->GetXaxis()->SetLabelFont(42);
   tmpMC_copy_copy__5->GetXaxis()->SetLabelSize(0.04);
   tmpMC_copy_copy__5->GetXaxis()->SetTitleSize(0.04);
   tmpMC_copy_copy__5->GetXaxis()->SetTitleOffset(1.15);
   tmpMC_copy_copy__5->GetYaxis()->SetTitle("Events/GeV");
   tmpMC_copy_copy__5->GetYaxis()->SetLabelFont(42);
   tmpMC_copy_copy__5->GetYaxis()->SetLabelSize(0.04);
   tmpMC_copy_copy__5->GetYaxis()->SetTitleSize(0.04);
   tmpMC_copy_copy__5->GetYaxis()->SetTitleOffset(1.45);
   tmpMC_copy_copy__5->GetZaxis()->SetLabelFont(42);
   tmpMC_copy_copy__5->GetZaxis()->SetTitleOffset(1);
   tmpMC_copy_copy__5->GetZaxis()->SetTitleFont(42);
   tmpMC_copy_copy__5->Draw("sameaxis");
   TLatex *   tex = new TLatex(0.825,0.8925," Area Normalized");
tex->SetNDC();
   tex->SetTextAlign(33);
   tex->SetTextColor(9);
   tex->SetTextFont(42);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(0.8195187,0.7185185,"Pink Band: Shape component of sys. errors");
tex->SetNDC();
   tex->SetTextAlign(31);
   tex->SetTextColor(9);
   tex->SetTextFont(42);
   tex->SetTextSize(0.035);
   tex->SetLineWidth(2);
   tex->Draw();
   canvas->Modified();
   canvas->cd();
   canvas->SetSelected(canvas);
}

